Low-cost Thermal Mapping for Concrete Heat Monitoring

Robotics has been widely applied in smart construction for generating the digital twin or for autonomous inspection of construction sites. For example, for thermal inspection during concrete curing, continual monitoring of the concrete temperature is required to ensure concrete strength and to avoid cracks. However, buildings are typically too large to be monitored by installing fixed thermal cameras, and post-processing is required to compute the accumulated heat of each measurement point. Thus, by using an autonomous monitoring system with the capability of long-term thermal mapping at a large construction site, both cost-effectiveness and a precise safety margin of the curing period estimation can be acquired. Therefore, this study proposes a low-cost thermal mapping system consisting of a 2D range scanner attached to a consumer-level inertial measurement unit and a thermal camera for automated heat monitoring in construction using mobile robots.

==> build.sh <==
rm main.aux
rm main.bbl
rm main.blg
rm main.log
rm main.out

pdflatex main
bibtex main
pdflatex main
pdflatex main

rm main.aux
rm main.bbl
rm main.blg
rm main.log
rm main.out

gs -sDEVICE=pdfwrite -dCompatibilityLevel=1.5 -dPDFSETTINGS=/prepress -dPrinted=false -dNOPAUSE -dQUIET -dBATCH -sOutputFile=main_small.pdf main.pdf

rm main.pdf
mv main_small.pdf main.pdf

